Bayesian decision-making under misspecified priors with applications to meta-learning

Thompson sampling and other Bayesian sequential decision-making algorithms are among the most popular approaches to tackle explore/exploit trade-offs in (contextual) bandits. The choice of prior in these algorithms offers flexibility to encode domain knowledge but can also lead to poor performance when misspecified. In this paper, we demonstrate that performance degrades gracefully with misspecification. We prove that the expected reward accrued by Thompson sampling (TS) with a misspecified prior differs by at most $\tilde{\mathcal{O}}(H^2 \epsilon)$ from TS with a well specified prior, where $\epsilon$ is the total-variation distance between priors and $H$ is the learning horizon. Our bound does not require the prior to have any parametric form. For priors with bounded support, our bound is independent of the cardinality or structure of the action space, and we show that it is tight up to universal constants in the worst case. Building on our sensitivity analysis, we establish generic PAC guarantees for algorithms in the recently studied Bayesian meta-learning setting and derive corollaries for various families of priors. Our results generalize along two axes: (1) they apply to a broader family of Bayesian decision-making algorithms, including a Monte-Carlo implementation of the knowledge gradient algorithm (KG), and (2) they apply to Bayesian POMDPs, the most general Bayesian decision-making setting, encompassing contextual bandits as a special case. Through numerical simulations, we illustrate how prior misspecification and the deployment of one-step look-ahead (as in KG) can impact the convergence of meta-learning in multi-armed and contextual bandits with structured and correlated priors.

==> code/.ipynb_checkpoints/meta_learning_scripts-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import bandits, envs, exp\n",
    "import meta_learners\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "H=20;k=5\n",
    "## mean = np.zeros(k)\n",
    "## vec = np.random.normal(0,1,k)\n",
    "## cov = np.eye(k) + np.matrix(vec).T*np.matrix(vec)\n",
    "## env=envs.GaussianEnv(H,k,mean,cov)\n",
    "env = envs.GaussianEnv(H,k)\n",
    "mean = env.mean\n",
    "cov = env.cov\n",
    "fake_mean = np.zeros(k)\n",
    "fake_cov = np.eye(k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "ucb_rews = exp.experiment(bandits.UCB(k,1.0),env,500)\n",
    "thompson_rews = exp.experiment(bandits.Thompson(k,mean,cov),env,500)\n",
    "mis_thompson_rews = exp.experiment(bandits.Thompson(k,fake_mean,fake_cov),env,500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "meta = exp.experiment(meta_learners.MetaThompson(k),env,500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "24.64 25.03 23.93 21.28\n"
     ]
    }
   ],
   "source": [
    "print(\"%0.2f %0.2f %0.2f %0.2f\" % (np.mean(ucb_rews), np.mean(thompson_rews), np.mean(mis_thompson_rews), np.mean(meta)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ms = np.array([np.mean(ucb_rews), np.mean(thompson_rews), np.mean(mis_thompson_rews)])\n",
    "stds = np.array([np.std(ucb_rews), np.std(thompson_rews), np.std(mis_thompson_rews)])\n",
    "plt.errorbar([1,2,3], ms, yerr=np.sqrt(2/1000)*stds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.755252459862177\n",
      "2.3230998810292602\n",
      "2.0209707969959596\n",
      "3.166810391256477\n",
      "1.9069411867214907\n",
      "3.287841931152265\n",
      "1.6339500200756887\n",
      "2.6960998827178244\n",
      "1.9327153585463195\n",
      "2.27384219846297\n"
     ]
    }
   ],
   "source": [
    "H=4;k=4;T=1000;R=10\n",
    "mean = np.zeros(k)\n",
    "mean[0] = 1.0\n",
    "mean[1:k] = 0.0\n",
    "cov = 1.0*np.eye(k)\n",
    "\n",
    "env = envs.GaussianEnv(H,k,mean,cov)\n",
    "algs = [lambda: meta_learners.MetaThompson(k), \n",
    "        #lambda: meta_learners.MetaThompson(k,train=10),\n",
    "        lambda: meta_learners.MetaThompson(k,train=50),\n",
    "        lambda: meta_learners.MetaThompson(k,train=100),\n",
    "        lambda: meta_learners.MetaThompson(k,train=200),\n",
    "        lambda: meta_learners.MetaThompson(k,train=100,fit_cov=False),\n",
    "        #lambda: meta_learners.MetaThompson(k,train=30),\n",
    "        #lambda: meta_learners.MetaThompson(k,train=40),\n",
    "        #lambda: meta_learners.MetaThompson(k,train=60),\n",
    "        #lambda: meta_learners.MetaThompson(k,train=80),\n",
    "        lambda: bandits.Thompson(k,env.mean,env.cov), \n",
    "        lambda: bandits.Thompson(k,np.zeros(k),np.eye(k))]\n",
    "names = ['MetaTS',\n",
    "    # 'MetaTS-10',\n",
    "    'MetaTS-50',\n",
    "    'MetaTS-100',\n",
    "    'MetaTS-200',\n",
    "    'MetaTS-100-no-cov',\n",
    "    # 'MetaTS-30',\n",
    "    #'MetaTS-40',\n",
    "    #'MetaTS-60',\n",
    "    #'MetaTS-80',\n",
    "    'OracleTS',\n",
    "    'MisspecifiedTS']\n",
    "N = len(algs)\n",
    "outputs = [np.zeros((R,T)) for i in range(N)]\n",
    "last_rewards = [np.zeros((R,1)) for i in range(N)]\n",
    "for i in range(N):\n",
    "    for r in range(R):\n",
    "        alg = algs[i]()\n",
    "        vec = np.array(exp.experiment(alg,env,T))\n",
    "        outputs[i][r,:] = np.cumsum(vec)/np.arange(1,T+1)\n",
    "        last_rewards[i][r,0] = np.mean(vec[int(T/2):])\n",
    "        if i == 1:\n",
    "            print(np.linalg.norm(alg.cov - env.cov))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "MetaTS 1.684\n",
      "MetaTS-50 1.974\n",
      "MetaTS-100 2.099\n",
      "MetaTS-200 2.024\n",
      "MetaTS-100-no-cov 2.307\n",
      "OracleTS 3.926\n",
      "MisspecifiedTS 1.331\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Running Average Reward')"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(N):\n",
    "    m = np.mean(outputs[i],axis=0)\n",
    "    std = np.std(outputs[i],axis=0)\n",
    "    plt.plot(np.arange(1,T+1), m)\n",
    "    plt.fill_between(np.arange(1,T+1), m-np.sqrt(2/R)*std, m+np.sqrt(2/R)*std, alpha=0.5)\n",
    "    print(\"%s %0.3f\" % (names[i], np.mean(last_rewards[i])))\n",
    "plt.legend(names)\n",
    "plt.xlabel('Meta rounds')\n",
    "plt.ylabel('Running Average Reward')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.86159106,  0.86159107, -0.06735979,  0.37610177,  0.51560051])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "env.param"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def get_cov(mean,running_cov, t):\n",
    "    k = mean.shape[0]\n",
    "    m = mean/t\n",
    "    cov = running_cov/t\n",
    "    M = cov - np.matrix(m).T*np.matrix(m)\n",
    "    M -= k*np.diag(np.diag(np.matrix(m).T*np.matrix(m)))\n",
    "    M -= k*np.eye(k)\n",
    "    for a in range(k):\n",
    "        M[a,a] = M[a,a]/(k+1)\n",
    "    return(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "H=2;k=4;T=20000\n",
    "mean = np.zeros(k)\n",
    "mean[0] = 1.0\n",
    "mean[1:k] = 0.0\n",
    "cov = 0.1*np.eye(k)\n",
    "\n",
    "env = envs.GaussianEnv(H,k,mean,cov)\n",
    "running_mean = np.zeros(k)\n",
    "running_cov = np.matrix(np.zeros((k,k)))\n",
    "m_errs = []\n",
    "cov_errs = []\n",
    "for t in range(T):\n",
    "    env.start()\n",
    "    a = np.random.choice(k)\n",
    "    b = np.random.choice(k)\n",
    "    (ra,done) = env.step(a)\n",
    "    (rb,done) = env.step(b)\n",
    "    va = np.zeros(k)\n",
    "    va[a] = ra*k\n",
    "    vb = np.zeros(k)\n",
    "    vb[b] = rb*k\n",
    "    vec = va+vb\n",
    "    running_mean += vec/2\n",
    "    running_cov += np.matrix(vec).T*np.matrix(vec)/2\n",
    "    m_errs.append(np.linalg.norm(running_mean/(t+1) - env.mean))\n",
    "    cov_errs.append(np.linalg.norm(get_cov(running_mean,running_cov,(t+1)) - env.cov))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x117db2410>]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.log(m_errs))\n",
    "plt.plot(np.log(cov_errs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 0.14393676  0.09828898  0.01822209  0.10766   ]\n",
      " [ 0.09828898  0.10952343 -0.00723822  0.04081747]\n",
      " [ 0.01822209 -0.00723822  0.07242256 -0.03147963]\n",
      " [ 0.10766     0.04081747 -0.03147963  0.12005746]]\n",
      "[[ 2.51823696e+01 -1.55383216e-02 -1.23500421e-02  1.40867071e-02]\n",
      " [-1.55383216e-02  9.58763774e-06  7.62036810e-06 -8.69194550e-06]\n",
      " [-1.23500421e-02  7.62036810e-06  6.05675887e-06 -6.90846128e-06]\n",
      " [ 1.40867071e-02 -8.69194550e-06 -6.90846128e-06  7.87993023e-06]]\n",
      "[[2.51823696e+01 0.00000000e+00 0.00000000e+00 0.00000000e+00]\n",
      " [0.00000000e+00 9.58763774e-06 0.00000000e+00 0.00000000e+00]\n",
      " [0.00000000e+00 0.00000000e+00 6.05675887e-06 0.00000000e+00]\n",
      " [0.00000000e+00 0.00000000e+00 0.00000000e+00 7.87993023e-06]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(get_cov(running_mean, running_cov, T))\n",
    "print(get_cov(running_mean, running_cov,T))\n",
    "print(np.matrix(running_mean/T).T*np.matrix(running_mean/T))\n",
    "print(np.diag(np.diag(np.matrix(running_mean/T).T*np.matrix(running_mean/T))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0234539497920074\n"
     ]
    }
   ],
   "source": [
    "print((cov[0,0] - (1+k)*m[0]*m[0] - k*1)/(1+k))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.9778849425696506\n"
     ]
    }
   ],
   "source": [
    "print((cov[1,1] - (1+k)*m[1]*m[1] - k*1)/(1+k))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

